An analysis of the SIGMOD 2014 Programming Contest: Complex queries on the LDBC social network graph

This report contains an analysis of the queries defined in the SIGMOD 2014 Programming Contest. We first describe the data set, then present the queries, providing graphical illustrations for them and pointing out their caveats. Our intention is to document our lessons learnt and simplify the work of those who will attempt to create a solution to this contest. We also demonstrate the influence of this contest by listing followup works which used these queries as inspiration to design better algorithms or to define interesting graph queries.

==> arxiv.sh <==
#!/bin/bash

# compile a single bib file
latexmk -pdf --interaction=batchmode ms

# cleanup 
rm *.aux *.dvi *.thm *.lof *.log *.lot *.fls *.out *.toc *.blg *.fdb_latexmk *.pdf
rm ms.zip

# create archive
zip -r ms.zip *


==> figures/query-statistics.R <==
library('tidyverse')

df = read.csv("queries.csv")
df$persons = gsub("$", "k Persons", df$persons)
df$query = paste("Q", df$query, sep="")

df$persons = factor(df$persons, levels = c("1k Persons", "10k Persons", "100k Persons"))

ggplot(df, aes(x = query, y = count)) +
  geom_bar(stat="identity") +
  geom_text(aes(label = count, vjust = 1.5), color="white") +
  facet_grid(~persons) +
  scale_y_log10() +
  theme_bw()

ggsave(file="query-statistics.pdf", width=180, height=80, units="mm")

